Synchronous Transmissions in Low-Power Wireless: A Survey of Communication Protocols and Network Services

Low-power wireless communication is a central building block of Cyber-physical Systems and the Internet of Things. Conventional low-power wireless protocols make avoiding packet collisions a cornerstone design choice. The concept of synchronous transmissions challenges this view. As collisions are not necessarily destructive, under specific circumstances, commodity low-power wireless radios are often able to receive useful information even in the presence of superimposed signals from different transmitters. We survey the growing number of protocols that exploit synchronous transmissions for higher robustness and efficiency as well as unprecedented functionality and versatility compared to conventional designs. The illustration of protocols based on synchronous transmissions is cast in a conceptional framework we establish, with the goal of highlighting differences and similarities among the proposed solutions. We conclude the paper with a discussion on open research questions in this field.

==> charts/generateCharts.sh <==
#!/bin/bash

for FILE in ./*.gnuplot; do
  gnuplot "${FILE}" 
done

for FILE in ./*.eps; do
  epstopdf "${FILE}" 
done

for FILE in ./*.pdf; do
  pdfcrop "${FILE}" "${FILE}"
done

rm -rf *.eps




==> imgs/drawings/crop.sh <==
#!/bin/bash

for FILE in ./*.pdf; do
  pdfcrop "${FILE}" "${FILE}"
done

==> imgs/illustration.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if (0)
%function NRZexample()

	x = [0 0 1 1 0 1 0 0]; 
	%x = [0 1 1 0]; 
	oversampling = 16;
	i_cut = 15;

	x = reshape(repmat(x, oversampling, 1), 1, []);
	t = (0 : length(x) - 1) / length(x);
	X = fft(x) / length(x);

	i_cut = 1 + i_cut;
	I = [1 : i_cut, length(X) + 2 - i_cut : length(X)];

	X_cut = X;
	X_cut(setdiff([1 : length(X)], I)) = 0;

	x_cut = real(ifft(X_cut * length(x)));

	figure(1);
	plot(t, [x; x_cut]');
	grid on;

	figure(2);
	stem(0 : length(X) - 1, abs([X; X_cut]'));
	grid on;

	Xcos = X(1 : ceil(length(X) / 2));
	Xcos(2:end) = 2 * real(Xcos(2:end));
	%Xcos(2:end) += X(length(X): -1 : length(X) - length(Xcos) + 2);
	%Xcos(2:end) += X(length(X): -1 : ceil((length(X) + 1) / 2) + 1);

	Xcos_cut = X_cut(1 : ceil(length(X) / 2));
	Xcos_cut(2:end) = 2 * real(Xcos_cut(2:end));

	figure(3);
	stem(0 : length(Xcos) - 1, abs([Xcos; Xcos_cut]'));
	grid on;

	f = fopen("NRZ-example-time.csv", "w");
	fwrite(f, "t\tx\tx_cut\n");
	dlmwrite(f, [t; x; x_cut]', "\t");
	fclose(f);

	f = fopen("NRZ-example-frequency.csv", "w");
	fwrite(f, "k\tX\tX_cut\n");
	dlmwrite(f, [0 : length(Xcos) - 1; abs(Xcos); abs(Xcos_cut)]', "\t");
	fclose(f);

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if (0)
%function QPSKexample

	data = [1 + i, -1 + i, -1 - i, 1 - i];
	data = repmat(data, 500, 1);

	data += 0.3 * randn(size(data)) .* exp(i * 2 * pi * rand(size(data)));

	plot(data, 'x');

	% there seems to be a bug (at least in some (my) Tikz versions) causing the last column 
	% to be dropped on import. So we add a dummy column as workaround.
	f = fopen("QPSK-example.csv", "w");
	fwrite(f, "I,Q,set,dummy\n");
	for k = 1 : columns(data)
		dlmwrite(f, [real(data(:,k)), imag(data(:,k)), repmat([k,0], rows(data), 1)], ",");
	endfor
%	fwrite(f, "Ia,Ib,Ic,Id,Qa,Qb,Qc,Qd\n");
%	dlmwrite(f, [real(data), imag(data)], ",");
	fclose(f);

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if (1)
%function beating

	d = 2 * (randi(2, 1, 105) - 1.5);
%	d = 2 * (randi(2, 1, 60) - 1.5);

	b = reshape(repmat(d, 20, 1), 1, []);
	b .*= abs(sin(pi * length(d)/length(b) * ((1:length(b)) - 0.5)));

	Icut = 2 + ceil(length(d)/2) : length(b) - floor(length(d)/2);
	B = fft(b);
	B(Icut) = 0;
	b = real(ifft(B));
	b ./= max(abs(b));

	d = 2 * (randi(2, size(d)) - 1.5);

	Ioff = 1 : (5/7) * length(b);

	bQ = reshape(repmat(d, 20, 1), 1, []);
	bQ .*= abs(sin(pi * length(d)/length(b) * ((1:length(b)) - 0.5)));
	bQ(Ioff) = 0;

	BQ = fft(bQ);
	BQ(Icut) = 0;
	bQ = real(ifft(BQ));
	bQ ./= max(abs(bQ));
	bQ(Ioff) = 0;

	s = b .* cos(2 * pi * 0.3 * (1:length(b))) + bQ .* sin(2 * pi * 0.3 * (1:length(b)));;

	tmax = length(d) / 30;
	df = tmax / length(b);

	r = s .* cos(2 * pi * (0.3 + df) * (1:length(b)));

	Icut = 2 + ceil(2*length(d)/2) : length(b) - floor(2*length(d)/2);
	R = fft(r);
	R(Icut) = 0;
	rI = 2 * real(ifft(R));

	r = s .* sin(2 * pi * (0.3 + df) * (1:length(b)));

	Icut = 2 + ceil(2*length(d)/2) : length(b) - floor(2*length(d)/2);
	R = fft(r);
	R(Icut) = 0;
	rQ = 2 * real(ifft(R));

	e = cos(2 * pi * df * (1:length(b)));
	eQ = -sin(2 * pi * df * (1:length(b)));
	eQ(Ioff) = 0;

	plot(([b;bQ;rI;e;eQ]'));
%	plot(([b;rI;e;-e]'));

	t = linspace(0, tmax, length(b) + 1); t(1) = [];

	f = fopen("beating-example.csv", "w");
	fwrite(f, "t\tbI\tbQ\tr\tep\ten\teQp\teQn\tb_abs\tr_abs\te_abs\n");
	dlmwrite(f, [t; b; bQ; rI; e; -e; eQ; -eQ; abs(b); abs(rI); abs(e)]', "\t");
	fclose(f);

end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%clear all;
%NRZexample;
%QPSKexample;
%beating

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

